Laplacians on shifted multicomplexes

We define the Laplacian operator on finite multicomplexes and give a formula for its spectra in the case of shifted multicomplexes.

==> anc/laplacian.gap <==
RequirePackage("homology");

# SCfullform
# Input: Simplicial complex in compact form, i.e. a list of facets
# Output: all faces in the simplicial complex
# Inverse operation SCCompactify
SCfullform := function(sc)
    local s,i,S;
    S := [];
    for i in [1..Length(sc)] do
        Add(S,Subsets(sc[i]));
    od;
    return Union(S);
end;


# BoundaryRow
# Input: an (m)-face sigma and a list of (m-1)-faces
# Output: The row matrix of the boundary of sigma
BoundaryRow := function(sigma, L)
    local i,n,r,B,sdel,pos;
    n := Length(sigma); # n = m+1;
    r := Length(L);
    B := List([1..r] , i -> 0);
    for i in [1..n] do
        sdel := sigma{[1..(i-1)]};
        Append(sdel, sigma{[(i+1)..n]});
        pos := Position(L,sdel);
        B[pos] := (-1)^(i+1);
    od;
    return(B);
end;



# BoundaryMatrix
# Input: a list of (m)-faces  and a list of (m-1)-faces
# Output: The row matrix of the boundary 
BoundaryMatrix := function(Slist,L)
    local sigma;
    return( 
            List(Slist, 
                 sigma -> BoundaryRow(sigma,L)
                 )
            );
end;




# BoundaryMatrices
# Input: DD= a simplicial complex in expanded form
# Output: the matrices of the boundary maps
BoundaryMatrices := function(DD)
    local i,sigma,N,L,B,BB;
    if (DD = [] ) then
        return([]);
    else
        N := SimplicialComplexDimension(DD) + 1;
        L := List([0..N], 
                  i -> Filtered(DD, 
                          sigma -> Length(sigma) = i
                          )
                  );
        BB := List([2..(N+1)],
                   i -> BoundaryMatrix(L[i], L[i-1])
                   );
        B := [[[0]]];
        Append(B,BB);
        Append(B,[[[0]]]);
        return(B);
    fi;
end;



# Del 
# Input B = BoundaryMatrices(DD)
#       n = a non-negative integer
# Output: the matrix of d_n
Del := function(B,n)
    if (n >= -1) then
        return(TransposedMat(B[n+2]));
    else
        return([[]]);
    fi;
end;



# LaplacianP
# Input: B = BoundaryMatrices(DD)
# Input: n = a positive integer
# Output: the matrix of d_{n+1}d_{n+1}^*
LaplacianP := function(B,n)
    if (n >= -1) then
        return(
               Del(B,n+1)*TransposedMat(Del(B,n+1))
               );
    else
        return([[]]);
    fi;
end;

LaplacianPVec := function(SC)
    local i,B,n,d;
    B := BoundaryMatrices(SC);
    d := SCDimension(SC);
    return List([-1..d], i->LaplacianP(B,i));
end;

    
# LaplacianPP
# Input: B = BoundaryMatrices(DD)
# Input: n = a positive integer
# Output: the matrix of d_{i}^*d_{i}
LaplacianPP := function(B,n)
    if (n >= 0) then
        return(
               TransposedMat(Del(B,n))*Del(B,n)
               );
    else
        return([[]]);
    fi;
end;
    

# Laplacian
# Input: B = BoundaryMatrices(DD)
# Input: n = a positive integer
# Output: the matrix of d_{i}^*d_{i} + d_{i+1}d_{i+1}^*
Laplacian := function(B,n)
    return( LaplacianP(B,n) + LaplacianPP(B,n) );
end;



dflagvector := function(SC,k)
    local i,n,x,V;
    V := Flat(SC);
    Sort(V);
    V := Unique(V);
    return List(V, n -> Length( 
                   Filtered(SC, x -> (n in x) and Length(x)=k+1)
                   )
                );
end;



PPL := function(n)
    local L,i,S;
    L := PrimePowersInt(n);
    S := [];
    for i in [1..Length(L)/2] do
        Add(S, L[2*i-1]^L[2*i]);
    od;
    Sort(S);
    return S;
end;

MPL := function(n)
    local L,i,S;
    L := PrimePowersInt(n);
    S := [];
    for i in [1..Length(L)/2] do
        Add(S, [L[2*i-1],L[2*i]]);
    od;
    Sort(S);
    return S;
end;

BasisE := function(k)
    local i,e;
    e := List([1..(k-1)], i->0);
    Add(e,1);
    return e;
end;

# p < 1000
PrimePosition := function(p)
    return Position(Primes,p);
end;

IntegerLog := function(n)
    local S,L,i,e;
    S := MPL(n);
    L := Sum(S, i -> i[2]*BasisE(PrimePosition(i[1])));
    return L;
end;

IntegerLogOdd := function(n)
    local L,LL,i;
    L := IntegerLog(n);
    LL := List(L, i->RemInt(i,2));
    return LL;
end;

ConjugatePartition := function(L)
    local i,n,d,j,LL;
    n := Length(L);
    LL := [];
    for i in [1..n] do
        d := L[i];
        LL := LL + List([1..d], j -> 1);
    od;
    return LL;
end;



ConjugateRows := function(M)
    return List(M, ConjugatePartition);
end;
    

SpecialMulticomplexLaplacianSpectra := function(N,K)
    local k,n, L, L2,L3,d,i;
    L3 := NullMat(K,PrimePosition(NextPrimeInt(N)));
    for n in [2..N] do
        L := IntegerLog(n);
        d := Sum(L);
        L2 := List(L, i->RemInt(i,2));
        L3[d] := L3[d] + L2;
#        Print(n," ",d,"     ",L2,"\n");
    od;
    return L3;
end;

        
delta := function(n)
    local i,S;
    S := [];
    for i in [1..n] do
        Add(S, PPL(i));
        # Print(i,",");
    od;
    #Print("\n");
    return S;
end;


PL := function(n)
    local L,i,S;
    L := PrimePowersInt(n);
    S := [];
    for i in [1..Length(L)/2] do
        Add(S, L[2*i-1]);
    od;
    Sort(S);
    return S;
end;

deltaSQ := function(n)
    local i,S;
    S := [];
    for i in [1..n] do
        Add(S, PL(i));
        # Print(i,",");
    od;
    Sort(S);
    return Unique(S);
end;


deltaSQforbidden := function(n,k)
    local i,S;
    S := [];
    for i in [1..n] do
        if Gcd(i,k) = 1 then
            Add(S, PL(i));
            # Print(i,",");
        fi;
    od;
    Sort(S);
    return Unique(S);
end;

deltaMulti := function(n)
    local i;
    return List([1..n], MPL);
end;



Meigenvalues := function(M)
    local n,i,j,L,QQ,R,multi;
    QQ := Field(1);
    L := Eigenvalues(QQ,M);
    multi := Eigenspaces(QQ,M);
    n := Length(L);
    R := List(
              [1..n], 
              i -> List(
                      [1..Dimension(multi[i])], 
                      j -> L[i]
                      )
              );
    return Flat(R);
end;

    
